A Lagrangian approach for prescribed mass solutions of cubic-quintic Schr\"odinger equations and $L^2$-supercritical problems

We study the existence of radially symmetric solutions of the following nonlinear scalar field equations in $\mathbb R^N$ ($N \geq 2$): $$ (*)_m \quad - \Delta u + \mu u = g(u) \quad \text{in}\ {\mathbb R}^N, \quad {1\over 2} \int_{{\mathbb R}^N} u^2\, dx = m,$$ where $g(s) \in C({\mathbb R},{\mathbb R})$, $m > 0$ and $\mu \in {\mathbb R}$ is an unknown Lagrangian multiplier. We take an approach using a Lagrangian formulation of $(*)_m$: $$J_m(\mu,u)={1\over 2}\int_{{\mathbb R}^N} |\nabla u|^2\,dx -\int_{{\mathbb R}^N} G(u)\,dx +\mu\left({1\over 2}\int_{{\mathbb R}^N} u^2\, dx-m\right) \in C^1((0,\infty)\times H_r^1({\mathbb R}^N), {\mathbb R})$$ and we give new general existence results through the function: $$ b_m:\, (0,\infty) \to {\mathbb R};\ \mu \mapsto \text{Mountain Pass minimax value for}\ (u\mapsto J_m(\mu,u)).$$ We will show the existence of solutions of $(*)_m$ related to local minima and local maxima of $b_m(\mu)$. As applications, we study cubic-quintic type equations and $L^2$-supercritical problems. In particular, when $N=2,3$, we show new existence results of normalized solutions without assuming global Ambrosetti-Rabinowitz type conditions, which partially improve the preceding results due to Jeanjean [24] and Jeanjean-Lu [26, 28].

==> bbb-plain.mac <==
%
%  ----- \Bbb fonts for boldR, boldN, boldZ, boldC	-----
%

%  -----  Fonts	 -----

\newfam\Bbbfam

\font\tenmsbm=msbm10
\font\sevenmsbm=msbm7
\font\fivemsbm=msbm5

\textfont\Bbbfam=\tenmsbm
\scriptfont\Bbbfam=\sevenmsbm
\scriptscriptfont\Bbbfam=\fivemsbm

\def\Bbb{\fam\Bbbfam}

\def\boldR{\mathop{\Bbb R}\nolimits}
\def\boldN{\mathop{\Bbb N}\nolimits}
\def\boldZ{\mathop{\Bbb Z}\nolimits}
\def\boldC{\mathop{\Bbb C}\nolimits}

\def\R{\mathop{\Bbb R}\nolimits}
\def\N{\mathop{\Bbb N}\nolimits}
\def\Z{\mathop{\Bbb Z}\nolimits}
\def\C{\mathop{\Bbb C}\nolimits}



\endinput


==> kt3.mac <==
%
%  ---	kt3.mac	---
%  Version of Oct. 28, 2013
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% --- label etc (supported by cr6.rb) ---
%
% \label, \labeldef, \ref, \raw
% \bibitem, \cite
% \const, \newconst, \cond, \newcond
%
% \citeinitial  : print citations with initial (default)
% \citenumber   : print citations with number
%
% --- sections ---
%
% \BC, \BS, \BSS, \bibliography: begin chapter, section, subsection, references
% \BScap, \BScap, \BSScap: with caption for pdf outline
%
% \pagechanges:  \vfil\break before \BS
%
% --- headline ---
%
% \head[comment]  : print "comment"
% \head[comment*] : print "comment [file name]"
% \head[comment**]: print "comment [file name: date, time]"
%
% --- comment ---
% 
% \comment ... \endcomment
%
% --- statements ---
%
% \claim
%
% --- special structure ---
%
% \flushright: flush right
% \ul{...}    : underline
% \ulword{...}: underline each word
% \QED : end of proof
% \EOS : end of statement
%
% \m      : \hfil\break
% \newpage: \vfil\break
%
% --- pdf bookmark ---
%
% \bookmark[#1]#2#3 : #1 [] open [-] close, #2 level, #3 string
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% Oct 27, 2008: change \comment ... \endcomment command.
% Mar 13, 2009: add \ul
% Mar 15, 2009: change \BC, \BS, BSS add \ignorespaces
% Mar 20, 2009: add \ulwords, \head, \RedMarker
% Mar 22, 2009: add \nopagechange
% Dec.16, 2010: add \colorref, \ulref, \Step
% Dec.17, 2010: add \colorconst.  Use \colorbox for \colorref etc.
% Apr.24, 2011: add \cond, \newcond, \colorcond
% Oct.24, 2013: add pdf outline macro
% Oct.25, 2013: rewrite colorref etc.
% Oct.28, 2013: remove \nopagechange, add \pagechanges
% Nov. 2, 2013: add \bibliography
% Nov.14, 2013: add \colorbib(B)
% Nov.17, 2013: add \colorraw(B)
% Nov.17, 2013: move \colorref(B) etc to kt3-check.mac
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\message{ ---  kt3.mac (version of Nov. 17, 2013) --- }

%  ---	Size etc.  ---

%\magnification=\magstep1
%\baselineskip=18 true pt

% ----- new ref and label for label[*/*:*] -----

\def\COMPARE#1#2#3#4{{\edef\worda{#1}\edef\wordb{#2}%
\ifx\worda\wordb#3\else#4\fi}}
%	#1 word1
%	#2 word2
%	#3 if word1=word2 do #3
%	#3 if word1\not=word2 do #4

\def\rmcolon[#1:]{#1}
\def\rmslash[#1/]{#1}
\def\takeone[#1/#2]{\COMPARE{#2}{}{#1}{\rmslash[#2]}\COMPARE{#2}{/}{/#1/}{}}
\def\refref[#1:#2]{\COMPARE{#2}{}{{\rm (\takeone[#1/])}}{\rmcolon[#2]}}

\def\label[#1]{\ref[#1]}
\def\labeldef[#1]{\ref[#1]}
\def\ref[#1]{\refref[#1:]}

\def\raw[#1]{#1}

\def\citecite[#1:#2]{\COMPARE{#2}{}{{\bf #1}}{{\bf \rmcolon[#2]}}}

\def\bibitem[#1]{\item{[\cite[#1]]}}
\def\cite[#1]{\citecite[#1:]}

% to print initial, use \citeinitial
\def\citeinitial{\def\citecite[##1:##2]{{\bf ##1}}}

\citeinitial

% to print number, use \citenumber
\def\citenumber{%
\def\citecite[##1:##2]{\COMPARE{##2}{}{{\bf ##1}}{{\bf \rmcolon[##2]}}}}

%\def\const[#1:#2]{\COMPARE{#1}{e}{{\epsilon_{#2}}}{{#1_{#2}}}}
\def\const[#1:#2]{{#1_{#2}}}
\def\newconst[#1]{\const[#1]}

\def\cond[#1:#2]{$(#1#2)$}
\def\newcond[#1:#2]{$(#1#2)$}

%  --- Style ---

\def\BCcap#1#2{%
\vfil\break%
\bookmark[]{0}{#2}\noindent{\bf #1}\medskip\noindent\ignorespaces}

\def\BC#1{\BCcap{#1}{#1}}

\def\BScap#1#2{\bigbreak\bookmark[]{1}{#2}\noindent{\bf #1}\nobreak\smallskip\noindent\ignorespaces}%
\def\BS#1{\BScap{#1}{#1}}%

\def\pagechanges{%
\def\BScap##1##2{%
\def\BScap####1####2{\vfil\break\bookmark[]{1}{####2}\noindent{\bf ####1}\medskip\noindent\ignorespaces}%
\def\BS####1{\BScap{####1}{####1}}%
\bigskip\bookmark[]{1}{##2}\noindent{\bf ##1}\medskip\noindent\ignorespaces}%
%
\def\BS##1{\BScap{##1}{##1}}%
}

\def\BSScap#1#2{%
\medbreak\bookmark[]{2}{#2}\noindent{\bf #1}\nobreak\smallskip\noindent\ignorespaces}  % added on Aug. 28, 1996

\def\BSS#1{\BSScap{#1}{#1}}

\def\bibliography{\bookmark[]{1}{References}\centerline{\bf References}}

% ---

\def\claim#1. {\noindent{\bf #1. }}

%\def\endproclaim{\par}

\def\flushright#1{{\unskip\nobreak\hfil\penalty50\hskip2em\hbox{}\nobreak\hfil%
#1\parfillskip=0pt\finalhyphendemerits=0\par}}

\def\bull{\vrule height 1.8ex width 1.0ex depth .1ex }
\def\QED{\ifmmode\eqno\hbox{$\bull$}\else\flushright{\hbox{$\bull$}}\fi}
%\def\QED{\flushright{\hbox{$\bull$}}}

\def\writebull{\lower 0.1 em\vbox{\hrule\vfil\hbox to 1.1 ex{%
\vrule height 1.6 ex depth 0.1 ex width 0 ex\vrule\hfil\vrule}\vfil\hrule}}
\def\EOS{\ifmmode\eqno\hbox{$\writebull$}\else\flushright{\hbox{$\writebull$}}\fi}

%	------	 Mathematical Symbols	------

\def\R{\mathop{\bf R}\nolimits}
\def\N{\mathop{\bf N}\nolimits}
\def\Z{\mathop{\bf Z}\nolimits}
\def\C{\mathop{\bf C}\nolimits}
\def\Q{\mathop{\bf Q}\nolimits}

%\def\boldR{\mathop{\bf R}\nolimits}
%\def\boldN{\mathop{\bf N}\nolimits}
%\def\boldZ{\mathop{\bf Z}\nolimits}
%\def\boldC{\mathop{\bf C}\nolimits}
%\def\boldQ{\mathop{\bf Q}\nolimits}

\def\abs#1{|{#1}|}
\def\pabs#1{\left|{#1}\right|}
\def\norm#1{\|{#1}\|}
\def\pnorm#1{\left\|{#1}\right\|}

\def\dist{\mathop{\rm dist}\,}
\def\grad{\mathop{\rm grad}\,}
\def\div{\mathop{\rm div}\,}
\def\proj{\mathop{\rm proj}\nolimits}
\def\cat{\mathop{\rm cat}\nolimits}
\def\deg{\mathop{\rm deg}\nolimits}
\def\supp{\mathop{\rm supp}}
\def\meas{\mathop{\rm meas}\nolimits}
\def\SPAN{\mathop{\rm span}}		   %  this defition is not good.
\def\sign{\mathop{\rm sign}\nolimits}
\def\Var{\mathop{\rm Var}\nolimits}
\def\index{\mathop{\rm index}\nolimits}
\def\diam{\mathop{\rm diam}\nolimits}
\def\esssup{\mathop{\rm ess\, sup}} % added aug. 28, 1996

\def\wlimit{\rightharpoonup}
\def\maru#1{$#1^\circ$}
\def\half{{1 \over 2}}

\def\twodotsprimitive#1{\mathop%
{\mathop{#1}\limits^{\scriptstyle\bullet\bullet}}\nolimits}
\def\onedotprimitive#1{\mathop{\mathop{#1}%
\limits^{\scriptstyle\bullet}}\nolimits}
\def\onedot#1{\expandafter\onedotprimitive#1}
\def\twodots#1{\expandafter\twodotsprimitive#1}

\def\bmatrix#1{\left[\matrix{#1}\right]}  % added Aug. 28, 1996

\def\m{\hfil\break}  % added on Jun. 27, 2002
\def\newpage{\vfil\break}

% ----- \step -----

\def\Step#1:#2\par{\noindent%
\ul{Step #1}: {\sl #2}\par}

% ----- \ul, \ulref -----

\def\ul#1{{\everymath{}\ifmmode\underline{#1}\else$\underline{\hbox{#1}}$\fi}}% add Mar. 13, 2009

\def\subject#1{\noindent\ul{\bf #1}}

\def\ulref{%
\def\refref[##1:##2]{\COMPARE{##2}{}{\rm (\ul{\smash{\takeone[##1/]}})}{\ul{\smash{\rmcolon[##2]}}}}}

% ----- \ulwords ------

\def\uloneword#1{{\everymath{}\ifmmode\underline{\mathstrut#1}\else$\underline{\mathstrut\hbox{#1}}$\fi}}

\def\ulw#1 #2\endulw{%
\if!#2!\uloneword{#1}\else\uloneword{#1} \ulw#2\endulw\fi}

\def\ulwords#1{\ulw#1 \endulw}

% ------------------------------
% ----- headline ---------------
% ------------------------------

\def\today{\ifcase\month\or January\or February\or March\or April\or May%
\or June\or July\or August\or September\or October\or November\or December\fi%
\space\number\day, \number\year}

\def\todayshort{\ifcase\month\or Jan.\or Feb.\or Mar.\or Apr.\or May%
\or Jun.\or Jul.\or Aug.\or Sep.\or Oct.\or Nov.\or Dec.\fi%
\ \number\day, \number\year}

\countdef\hour=200\countdef\mini=201\countdef\hoursixty=202%
\def\TIME{{\hour=\time \mini=\time \divide\hour by 60 \hoursixty=\hour%
\multiply\hoursixty by 60 \advance\mini by -\hoursixty%
\number\hour\hbox{:}\ifnum\mini<10 0\fi\number\mini}}

%\headline={\hfil\today\hbox{ }\TIME\hbox{ }}

%%%

\def\headprimitive[#1*#2]{%
\COMPARE{#2}{**}{%
\global\headline={\tt\hfil#1 \tt [\jobname.tex:\ \todayshort\hbox{ }\TIME]}}{}%
\COMPARE{#2}{*}{%
\global\headline={\tt\hfil#1 \tt [\jobname.tex]}}{}%
\COMPARE{#2}{}{\global\headline={\rm\hfil#1}}{}%
}

\def\head[#1]{%
\if!#1!\headline={\tt\hfil\jobname.tex:\ \todayshort\hbox{ }\TIME\hbox{ }}%
\else\headprimitive[#1*]\fi}
%\else\headline={\rm\hfil#1 [\todayshort]}\fi}

% ----------------------- 
% ----- pdf outline -----
% ----------------------- 

%\special{pdf:tounicode 90ms-RKSJ-UCS2}} % for Shift JIS
%\special{pdf:tounicode UTF8-UTF16}}     % for UTF-8

\special{pdf:tounicode EUC-UCS2} % for EUC

% example of /Dest [@thispage ...]
%	/Fit
%	/FitH @ypos
%	/XYZ null @ypos null

\def\bkmk[#1]#2#3{\special{pdf: out [#1] #2 <</Title (#3) /Dest [@thispage /XYZ null @ypos null]>>}}
%\def\bkmk[#1]#2#3{\special{pdf: out [#1] #2 <</Title (#3) /Dest [@thispage /FitH @ypos]>>}}
%\def\bookmark[#1]#2#3{\bkmk[#1]{#2}{#3}}

\def\bookmark[#1]#2#3{{\def\label[##1:##2]{##2}\def\labeldef[##1:##2]{##2}%
\def\ref[##1:##2]{##2}\bkmk[#1]{#2}{#3}}}

%  ----- \comment ... \endcomment -----
% from Chapter 11, Tex by topic

{\catcode`\^^M=12 \endlinechar=-1 %
 \gdef\xcomment#1^^M{\def\test{#1}
    \ifx\test\endcomment \let\next=\endgroup
    \else \let\next=\xcomment \fi
    \next}
}

\def\dospecials{\do\ \do\\\do\{\do\}\do\$\do\&%
 \do\#\do\^\do\^^K\do\_\do\^^A\do\%\do\~}

\def\makeinnocent#1{\catcode`#1=12 }
\def\comment{\begingroup
    \let\do=\makeinnocent \dospecials
    \endlinechar`\^^M \catcode`\^^M=12 \xcomment}

{\escapechar=-1
 \xdef\endcomment{\string\\endcomment}
}

%\long\def\comment#1{} % added on May 3, 2003

%  -----  end of file  -----

\endinput


==> macro-lagrangian.mac <==
\def\epsilon{\varepsilon}

\def\calC{{\cal C}}
\def\calD{{\cal D}}

\def\calI{{\cal I}}
\def\calJ{{\cal J}}

\def\calN{{\cal N}}
\def\calO{{\cal O}}
\def\calP{{\cal P}}
\def\calS{{\cal S}}

\def\bitem{\item{$\bullet$}}

%%%%

\def\RE{\R\times E}
\def\RRE{\R\times\R\times E}

\def\intRN{\int_{\R^N}}

\def\distM{{\rm dist}_M}
\def\distRE{{\rm dist}_{\RE}}

\def\negthree{\vskip -0.3cm}

\def\mustarm{\mu_*^-}

%%%

==> macro-pdftex.mac <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% hyperlinks
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\def\pdffig#1{\hbox{\pdfximage{#1}\pdfrefximage\pdflastximage}}

\def\dest#1{\pdfdest name {#1} xyz}
\def\link#1#2{\pdfstartlink attr {/C [0 0 0.9] /Border [0 0 0.8]} goto name {#1} #2\pdfendlink}

%%%%%%

\def\label[#1]{\dest{#1}\refref[#1:]}

\let\orglabeldef=\labeldef
\def\labeldef[#1]{\dest{#1}\orglabeldef[#1]}

\let\orgref=\ref
\def\ref[#1]{\hskip 0pt\link{#1}{\orgref[#1]}}

\def\bibitem[#1]{\item{[\citecite[#1:]]}\dest{#1}}

\def\cite[#1]{\link{#1}{\citecite[#1:]}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Bookmarks
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% from kt3.mac
%
% \def\BScap#1#2{\bigbreak\bookmark[]{1}{#2}\noindent{\bf #1}\nobreak\smallskip\noindent\ignorespaces}%
% \def\BS#1{\BScap{#1}{#1}}%
%
% \def\bookmark[#1]#2#3{{\def\label[##1:##2]{##2}\def\labeldef[##1:##2]{##2}%
% \def\ref[##1:##2]{##2}\bkmk[#1]{#2}{#3}}}
% \def\bkmk[#1]#2#3{\special{pdf: out [#1] #2 <</Title (#3) /Dest [@thispage /XYZ null @ypos null]>>}}
%
% \BScap#1#2 -> \bookmark[]{1}{#2}\noindent{\bf #1}...
%   -> \bkmk[]{1}{#2}

\def\bkmk[#1]#2#3{\dest{#3}\pdfoutline goto name {#3} {#3}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\endinput

